A Valgrind Tool to Compute the Working Set of a Software Process

This paper introduces a new open-source tool for the dynamic analyzer Valgrind. The tool measures the amount of memory that is actively being used by a process at any given point in time. While there exist numerous tools to measure the memory requirements of a process, the vast majority only focuses on metrics like resident or proportional set sizes, which include memory that was once claimed, but is momentarily disused. Consequently, such tools do not permit drawing conclusions about how much cache or RAM a process actually requires at each point in time, and thus cannot be used for performance debugging. The few tools which do measure only actively used memory, however, have limitations in temporal resolution and introspection. In contrast, our tool offers an easy way to compute the memory that has recently been accessed at any point in time, reflecting how cache and RAM requirements change over time. In particular, this tool computes the set of memory references made within a fixed time interval before any point in time, known as the working set, and captures call stacks for interesting peaks in the working set size. We first introduce the tool, then we run some examples comparing the output from our tool with similar memory tools, and we close with a discussion of limitations

==> examples/pageramp/ps-wrap.py <==
#!/usr/bin/python
import time
import pprint
import psutil as ps
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("--dt", default=0.1)
parser.add_argument("pid")

args = parser.parse_args()

dt = float(args.dt)
pid = int(args.pid)
p = ps.Process(pid)

try:
	p = p.children()[0]
	pid = p.pid
	print "Monitoring Child {}".format(pid)
except:
	pass

stats = []
try:
	t = 0
	while p.is_running():
		time.sleep(dt)
		t = time.time()
		m = p.memory_info()
		#print "[{}], t={}: {}".format(pid, t, m)
		stats.append((t, m))	
except:
	pass

print "Process exit"
print "Stats of [{}]:".format(pid)
for s in stats:
	print s
exit(0)


==> examples/pageramp_mod/ps-wrap.py <==
#!/usr/bin/python
import time
import pprint
import psutil as ps
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("--dt", default=0.1)
parser.add_argument("pid")

args = parser.parse_args()

dt = float(args.dt)
pid = int(args.pid)
p = ps.Process(pid)

try:
	p = p.children()[0]
	pid = p.pid
	print "Monitoring Child {}".format(pid)
except:
	pass

stats = []
try:
	t = 0
	while p.is_running():
		time.sleep(dt)
		t = time.time()
		m = p.memory_info()
		#print "[{}], t={}: {}".format(pid, t, m)
		stats.append((t, m))	
except:
	pass

print "Process exit"
print "Stats of [{}]:".format(pid)
for s in stats:
	print s
exit(0)

